MPI Application Binary Interface Standardization

MPI is the most widely used interface for high-performance computing (HPC) workloads. Its success lies in its embrace of libraries and ability to evolve while maintaining backward compatibility for older codes, enabling them to run on new architectures for many years. In this paper, we propose a new level of MPI compatibility: a standard Application Binary Interface (ABI). We review the history of MPI implementation ABIs, identify the constraints from the MPI standard and ISO C, and summarize recent efforts to develop a standard ABI for MPI. We provide the current proposal from the MPI Forum's ABI working group, which has been prototyped both within MPICH and as an independent abstraction layer called Mukautuva. We also list several use cases that would benefit from the definition of an ABI while outlining the remaining constraints.

==> figures/PDF_size/cycle.h <==
/*
 * Copyright (c) 2003, 2007-8 Matteo Frigo
 * Copyright (c) 2003, 2007-8 Massachusetts Institute of Technology
 *
 * Permission is hereby granted, free of charge, to any person obtaining
 * a copy of this software and associated documentation files (the
 * "Software"), to deal in the Software without restriction, including
 * without limitation the rights to use, copy, modify, merge, publish,
 * distribute, sublicense, and/or sell copies of the Software, and to
 * permit persons to whom the Software is furnished to do so, subject to
 * the following conditions:
 *
 * The above copyright notice and this permission notice shall be
 * included in all copies or substantial portions of the Software.
 *
 * THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND,
 * EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
 * MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND
 * NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE
 * LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION
 * OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION
 * WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE.
 *
 */


/* machine-dependent cycle counters code. Needs to be inlined. */

/***************************************************************************/
/* To use the cycle counters in your code, simply #include "cycle.h" (this
   file), and then use the functions/macros:

                 ticks getticks(void);

   ticks is an opaque typedef defined below, representing the current time.
   You extract the elapsed time between two calls to gettick() via:

                 double elapsed(ticks t1, ticks t0);

   which returns a double-precision variable in arbitrary units.  You
   are not expected to convert this into human units like seconds; it
   is intended only for *comparisons* of time intervals.

   (In order to use some of the OS-dependent timer routines like
   Solaris' gethrtime, you need to paste the autoconf snippet below
   into your configure.ac file and #include "config.h" before cycle.h,
   or define the relevant macros manually if you are not using autoconf.)
*/

/***************************************************************************/
/* This file uses macros like HAVE_GETHRTIME that are assumed to be
   defined according to whether the corresponding function/type/header
   is available on your system.  The necessary macros are most
   conveniently defined if you are using GNU autoconf, via the tests:
   
   dnl ---------------------------------------------------------------------

   AC_C_INLINE
   AC_HEADER_TIME
   AC_CHECK_HEADERS([sys/time.h c_asm.h intrinsics.h mach/mach_time.h])

   AC_CHECK_TYPE([hrtime_t],[AC_DEFINE(HAVE_HRTIME_T, 1, [Define to 1 if hrtime_t is defined in <sys/time.h>])],,[#if HAVE_SYS_TIME_H
#include <sys/time.h>
#endif])

   AC_CHECK_FUNCS([gethrtime read_real_time time_base_to_time clock_gettime mach_absolute_time])

   dnl Cray UNICOS _rtc() (real-time clock) intrinsic
   AC_MSG_CHECKING([for _rtc intrinsic])
   rtc_ok=yes
   AC_TRY_LINK([#ifdef HAVE_INTRINSICS_H
#include <intrinsics.h>
#endif], [_rtc()], [AC_DEFINE(HAVE__RTC,1,[Define if you have the UNICOS _rtc() intrinsic.])], [rtc_ok=no])
   AC_MSG_RESULT($rtc_ok)

   dnl ---------------------------------------------------------------------
*/

/***************************************************************************/

#if TIME_WITH_SYS_TIME
# include <sys/time.h>
# include <time.h>
#else
# if HAVE_SYS_TIME_H
#  include <sys/time.h>
# else
#  include <time.h>
# endif
#endif

#define INLINE_ELAPSED(INL) static INL double elapsed(ticks t1, ticks t0) \
{									  \
     return (double)t1 - (double)t0;					  \
}

/*----------------------------------------------------------------*/
/* Solaris */
#if defined(HAVE_GETHRTIME) && defined(HAVE_HRTIME_T) && !defined(HAVE_TICK_COUNTER)
typedef hrtime_t ticks;

#define getticks gethrtime

INLINE_ELAPSED(inline)

#define HAVE_TICK_COUNTER
#endif

/*----------------------------------------------------------------*/
/* AIX v. 4+ routines to read the real-time clock or time-base register */
#if defined(HAVE_READ_REAL_TIME) && defined(HAVE_TIME_BASE_TO_TIME) && !defined(HAVE_TICK_COUNTER)
typedef timebasestruct_t ticks;

static __inline ticks getticks(void)
{
     ticks t;
     read_real_time(&t, TIMEBASE_SZ);
     return t;
}

static __inline double elapsed(ticks t1, ticks t0) /* time in nanoseconds */
{
     time_base_to_time(&t1, TIMEBASE_SZ);
     time_base_to_time(&t0, TIMEBASE_SZ);
     return (((double)t1.tb_high - (double)t0.tb_high) * 1.0e9 + 
	     ((double)t1.tb_low - (double)t0.tb_low));
}

#define HAVE_TICK_COUNTER
#endif

/*----------------------------------------------------------------*/
/*
 * PowerPC ``cycle'' counter using the time base register.
 */
#if ((((defined(__GNUC__) && (defined(__powerpc__) || defined(__ppc__))) || (defined(__MWERKS__) && defined(macintosh)))) || (defined(__IBM_GCC_ASM) && (defined(__powerpc__) || defined(__ppc__))))  && !defined(HAVE_TICK_COUNTER)
typedef unsigned long long ticks;

static __inline__ ticks getticks(void)
{
     unsigned int tbl, tbu0, tbu1;

     do {
	  __asm__ __volatile__ ("mftbu %0" : "=r"(tbu0));
	  __asm__ __volatile__ ("mftb %0" : "=r"(tbl));
	  __asm__ __volatile__ ("mftbu %0" : "=r"(tbu1));
     } while (tbu0 != tbu1);

     return (((unsigned long long)tbu0) << 32) | tbl;
}

INLINE_ELAPSED(__inline__)

#define HAVE_TICK_COUNTER
#endif

/* MacOS/Mach (Darwin) time-base register interface (unlike UpTime,
   from Carbon, requires no additional libraries to be linked). */
#if defined(HAVE_MACH_ABSOLUTE_TIME) && defined(HAVE_MACH_MACH_TIME_H) && !defined(HAVE_TICK_COUNTER)
#include <mach/mach_time.h>
typedef uint64_t ticks;
#define getticks mach_absolute_time
INLINE_ELAPSED(__inline__)
#define HAVE_TICK_COUNTER
#endif

/*----------------------------------------------------------------*/
/*
 * Pentium cycle counter 
 */
#if (defined(__GNUC__) || defined(__ICC)) && defined(__i386__)  && !defined(HAVE_TICK_COUNTER)
typedef unsigned long long ticks;

static __inline__ ticks getticks(void)
{
     ticks ret;

     __asm__ __volatile__("rdtsc": "=A" (ret));
     /* no input, nothing else clobbered */
     return ret;
}

INLINE_ELAPSED(__inline__)

#define HAVE_TICK_COUNTER
#define TIME_MIN 5000.0   /* unreliable pentium IV cycle counter */
#endif

/* Visual C++ -- thanks to Morten Nissov for his help with this */
#if _MSC_VER >= 1200 && _M_IX86 >= 500 && !defined(HAVE_TICK_COUNTER)
#include <windows.h>
typedef LARGE_INTEGER ticks;
#define RDTSC __asm __emit 0fh __asm __emit 031h /* hack for VC++ 5.0 */

static __inline ticks getticks(void)
{
     ticks retval;

     __asm {
	  RDTSC
	  mov retval.HighPart, edx
	  mov retval.LowPart, eax
     }
     return retval;
}

static __inline double elapsed(ticks t1, ticks t0)
{  
     return (double)t1.QuadPart - (double)t0.QuadPart;
}  

#define HAVE_TICK_COUNTER
#define TIME_MIN 5000.0   /* unreliable pentium IV cycle counter */
#endif

/*----------------------------------------------------------------*/
/*
 * X86-64 cycle counter
 */
#if (defined(__GNUC__) || defined(__ICC) || defined(__SUNPRO_C)) && defined(__x86_64__)  && !defined(HAVE_TICK_COUNTER)
typedef unsigned long long ticks;

static __inline__ ticks getticks(void)
{
     unsigned a, d; 
     asm volatile("rdtsc" : "=a" (a), "=d" (d)); 
     return ((ticks)a) | (((ticks)d) << 32); 
}

INLINE_ELAPSED(__inline__)

#define HAVE_TICK_COUNTER
#endif

/* PGI compiler, courtesy Cristiano Calonaci, Andrea Tarsi, & Roberto Gori.
   NOTE: this code will fail to link unless you use the -Masmkeyword compiler
   option (grrr). */
#if defined(__PGI) && defined(__x86_64__) && !defined(HAVE_TICK_COUNTER) 
typedef unsigned long long ticks;
static ticks getticks(void)
{
    asm(" rdtsc; shl    $0x20,%rdx; mov    %eax,%eax; or     %rdx,%rax;    ");
}
INLINE_ELAPSED(__inline__)
#define HAVE_TICK_COUNTER
#endif

/* Visual C++, courtesy of Dirk Michaelis */
#if _MSC_VER >= 1400 && (defined(_M_AMD64) || defined(_M_X64)) && !defined(HAVE_TICK_COUNTER)

#include <intrin.h>
#pragma intrinsic(__rdtsc)
typedef unsigned __int64 ticks;
#define getticks __rdtsc
INLINE_ELAPSED(__inline)

#define HAVE_TICK_COUNTER
#endif

/*----------------------------------------------------------------*/
/*
 * IA64 cycle counter
 */

/* intel's icc/ecc compiler */
#if (defined(__EDG_VERSION) || defined(__ECC)) && defined(__ia64__) && !defined(HAVE_TICK_COUNTER)
typedef unsigned long ticks;
#include <ia64intrin.h>

static __inline__ ticks getticks(void)
{
     return __getReg(_IA64_REG_AR_ITC);
}
 
INLINE_ELAPSED(__inline__)
 
#define HAVE_TICK_COUNTER
#endif

/* gcc */
#if defined(__GNUC__) && defined(__ia64__) && !defined(HAVE_TICK_COUNTER)
typedef unsigned long ticks;

static __inline__ ticks getticks(void)
{
     ticks ret;

     __asm__ __volatile__ ("mov %0=ar.itc" : "=r"(ret));
     return ret;
}

INLINE_ELAPSED(__inline__)

#define HAVE_TICK_COUNTER
#endif

/* HP/UX IA64 compiler, courtesy Teresa L. Johnson: */
#if defined(__hpux) && defined(__ia64) && !defined(HAVE_TICK_COUNTER)
#include <machine/sys/inline.h>
typedef unsigned long ticks;

static inline ticks getticks(void)
{
     ticks ret;

     ret = _Asm_mov_from_ar (_AREG_ITC);
     return ret;
}

INLINE_ELAPSED(inline)

#define HAVE_TICK_COUNTER
#endif

/* Microsoft Visual C++ */
#if defined(_MSC_VER) && defined(_M_IA64) && !defined(HAVE_TICK_COUNTER)
typedef unsigned __int64 ticks;

#  ifdef __cplusplus
extern "C"
#  endif
ticks __getReg(int whichReg);
#pragma intrinsic(__getReg)

static __inline ticks getticks(void)
{
     volatile ticks temp;
     temp = __getReg(3116);
     return temp;
}

INLINE_ELAPSED(inline)

#define HAVE_TICK_COUNTER
#endif

/*----------------------------------------------------------------*/
/*
 * PA-RISC cycle counter 
 */
#if defined(__hppa__) || defined(__hppa) && !defined(HAVE_TICK_COUNTER)
typedef unsigned long ticks;

#  ifdef __GNUC__
static __inline__ ticks getticks(void)
{
     ticks ret;

     __asm__ __volatile__("mfctl 16, %0": "=r" (ret));
     /* no input, nothing else clobbered */
     return ret;
}
#  else
#  include <machine/inline.h>
static inline unsigned long getticks(void)
{
     register ticks ret;
     _MFCTL(16, ret);
     return ret;
}
#  endif

INLINE_ELAPSED(inline)

#define HAVE_TICK_COUNTER
#endif

/*----------------------------------------------------------------*/
/* S390, courtesy of James Treacy */
#if defined(__GNUC__) && defined(__s390__) && !defined(HAVE_TICK_COUNTER)
typedef unsigned long long ticks;

static __inline__ ticks getticks(void)
{
     ticks cycles;
     __asm__("stck 0(%0)" : : "a" (&(cycles)) : "memory", "cc");
     return cycles;
}

INLINE_ELAPSED(__inline__)

#define HAVE_TICK_COUNTER
#endif
/*----------------------------------------------------------------*/
#if defined(__GNUC__) && defined(__alpha__) && !defined(HAVE_TICK_COUNTER)
/*
 * The 32-bit cycle counter on alpha overflows pretty quickly, 
 * unfortunately.  A 1GHz machine overflows in 4 seconds.
 */
typedef unsigned int ticks;

static __inline__ ticks getticks(void)
{
     unsigned long cc;
     __asm__ __volatile__ ("rpcc %0" : "=r"(cc));
     return (cc & 0xFFFFFFFF);
}

INLINE_ELAPSED(__inline__)

#define HAVE_TICK_COUNTER
#endif

/*----------------------------------------------------------------*/
#if defined(__GNUC__) && defined(__sparc_v9__) && !defined(HAVE_TICK_COUNTER)
typedef unsigned long ticks;

static __inline__ ticks getticks(void)
{
     ticks ret;
     __asm__ __volatile__("rd %%tick, %0" : "=r" (ret));
     return ret;
}

INLINE_ELAPSED(__inline__)

#define HAVE_TICK_COUNTER
#endif

/*----------------------------------------------------------------*/
#if (defined(__DECC) || defined(__DECCXX)) && defined(__alpha) && defined(HAVE_C_ASM_H) && !defined(HAVE_TICK_COUNTER)
#  include <c_asm.h>
typedef unsigned int ticks;

static __inline ticks getticks(void)
{
     unsigned long cc;
     cc = asm("rpcc %v0");
     return (cc & 0xFFFFFFFF);
}

INLINE_ELAPSED(__inline)

#define HAVE_TICK_COUNTER
#endif
/*----------------------------------------------------------------*/
/* SGI/Irix */
#if defined(HAVE_CLOCK_GETTIME) && defined(CLOCK_SGI_CYCLE) && !defined(HAVE_TICK_COUNTER)
typedef struct timespec ticks;

static inline ticks getticks(void)
{
     struct timespec t;
     clock_gettime(CLOCK_SGI_CYCLE, &t);
     return t;
}

static inline double elapsed(ticks t1, ticks t0)
{
     return ((double)t1.tv_sec - (double)t0.tv_sec) * 1.0E9 +
	  ((double)t1.tv_nsec - (double)t0.tv_nsec);
}
#define HAVE_TICK_COUNTER
#endif

/*----------------------------------------------------------------*/
/* Cray UNICOS _rtc() intrinsic function */
#if defined(HAVE__RTC) && !defined(HAVE_TICK_COUNTER)
#ifdef HAVE_INTRINSICS_H
#  include <intrinsics.h>
#endif

typedef long long ticks;

#define getticks _rtc

INLINE_ELAPSED(inline)

#define HAVE_TICK_COUNTER
#endif

/*----------------------------------------------------------------*/
/* MIPS ZBus */
#if HAVE_MIPS_ZBUS_TIMER
#if defined(__mips__) && !defined(HAVE_TICK_COUNTER)
#include <sys/mman.h>
#include <unistd.h>
#include <fcntl.h>

typedef uint64_t ticks;

static inline ticks getticks(void)
{
  static uint64_t* addr = 0;

  if (addr == 0)
  {
    uint32_t rq_addr = 0x10030000;
    int fd;
    int pgsize;

    pgsize = getpagesize();
    fd = open ("/dev/mem", O_RDONLY | O_SYNC, 0);
    if (fd < 0) {
      perror("open");
      return NULL;
    }
    addr = mmap(0, pgsize, PROT_READ, MAP_SHARED, fd, rq_addr);
    close(fd);
    if (addr == (uint64_t *)-1) {
      perror("mmap");
      return NULL;
    }
  }

  return *addr;
}

INLINE_ELAPSED(inline)

#define HAVE_TICK_COUNTER
#endif
#endif /* HAVE_MIPS_ZBUS_TIMER */



==> figures/PDF_size/plot.py <==
import numpy as np
import matplotlib.pyplot as plt
import scipy.stats as stats


#plt.rcParams.update({'font.size': 14})


def fold(array, n_folds=4):
   # Calculate the length of each fold
   fold_length = len(array) // n_folds

   # Reshape the array into a 2D array with shape (n_folds, fold_length)
   array_2d = np.reshape(array[:n_folds*fold_length], (n_folds, fold_length))

   # Compute the mean along the second axis (the columns) of the 2D array
   return np.mean(array_2d, axis=1)


# Load durations from the files
with open('mpich.dat') as f:
    durations_a = [float((line.split(" ")[0]).strip()) for line in f]
    #durations_a = fold(durations_a)
    #durations_a = [ x for x in durations_a if x < 3000]

with open('ompi.dat') as f:
    durations_b = [float((line.split(" ")[0]).strip()) for line in f]
    #durations_b = fold(durations_b)
    #durations_b = [ x for x in durations_b if x < 3000]


#fig, ax = plt.subplots()

#n, bins, patches = ax.hist(durations_a, bins=16, density=True, range=(29,31))

#n, bins, patches = ax.hist(durations_b, bins=16, density=True, range=(29,31))


# Scale all in ns
durations_a = [x * 1e9 for x in durations_a]
durations_b = [x * 1e9 for x in durations_b]


# Create array of x values for normal distribution
x = np.linspace(0, 30, 1024)

mu, std = stats.norm.fit(durations_a)
# Calculate y values for normal distribution
y1 = stats.norm.pdf(x, mu, std)
plt.plot(x, y1, 'g--', label='MPICH (mu:{:.2f} dev:{:.2f})'.format(mu, std))


#plt.axvline(mu,label="MPICH avg {}".format(mu))

mu, std = stats.norm.fit(durations_b)
y2 = stats.norm.pdf(x, mu, std)
plt.plot(x, y2, 'r', label='OpenMPI (mu: {:.2f} dev:{:.2f})'.format(mu, std))

#plt.axvline(mu,label="OpenMPI avg {}".format(mu))

plt.ylabel("Probability Density Function")

plt.xlabel("Duration in Nanoseconds")

plt.legend()
plt.savefig("dist.eps")

# Display the plot
plt.show()


==> figures/PDF_size/t.c <==
#include <stdio.h>
#include <stdlib.h>
#include <unistd.h>
#include <sys/time.h>

#include <mpi.h>

#include "cycle.h"

static double ticks_per_second = 0.0;


double get_time(void)
{
   struct timeval tv;
   gettimeofday(&tv, NULL);
   return (double)tv.tv_sec + 1.0e-6 * tv.tv_usec;
}



void calibrate_timer(void)
{
   printf("Starting timer calibration, will take 10 seconds...\n");

   double t_begin = get_time();
   double begin = getticks();
   sleep(10);
   double end = getticks();
   double t_end = get_time();

   ticks_per_second = (end - begin)/(t_end - t_begin);

   printf("DONE, ticks per second is %g\n", ticks_per_second);


}






int main(int argc, char ** argv)
{
   calibrate_timer();

   MPI_Init(&argc, &argv);

   char out_path[500];

   (void)snprintf(out_path, 500, "./mpi_type_size_duration.dat");

   char *custom = getenv("OUT_PATH");

   if(custom)
   {
      (void)snprintf(out_path, 500, "%s", custom);
   }


   FILE * out = fopen(out_path,"w");

   int size;
   int i;

   double begin, end;

   for(i = 0 ; i < 100e6; i++)
   {
      begin = getticks();
      MPI_Type_size( MPI_CHAR , &size);
      end = getticks();
      (void)fprintf(out, "%g %g\n", (end-begin)/(ticks_per_second), end-begin);
   }

   fclose(out);

   MPI_Finalize();



   return 0;
}

